Super-resolution limit of the ESPRIT algorithm

The problem of imaging point objects can be formulated as estimation of an unknown atomic measure from its $M+1$ consecutive noisy Fourier coefficients. The standard resolution of this inverse problem is $1/M$ and super-resolution refers to the capability of resolving atoms at a higher resolution. When any two atoms are less than $1/M$ apart, this recovery problem is highly challenging and many existing algorithms either cannot deal with this situation or require restrictive assumptions on the sign of the measure. ESPRIT is an efficient method that does not depend on the sign of the measure. This paper provides an explicit error bound on the support matching distance of ESPRIT in terms of the minimum singular value of Vandermonde matrices. When the support consists of multiple well-separated clumps and noise is sufficiently small, the support error by ESPRIT scales like ${\rm SRF}^{2\lambda+2} \times {\rm Noise}$, where the Super-Resolution Factor (${\rm SRF}$) governs the difficulty of the problem and $\lambda$ is the cardinality of the largest clump. {If the support contains one clump of closely spaced atoms, the min-max error is ${\rm SRF}^{2\lambda +2} \times {\rm Noise}/M$. Our error bound matches the min-max rate up to a factor of $M$ in the small noise regime. Our results therefore establishes the near-optimality of ESPRIT,} and our theory is validated by numerical experiments.

==> ESPRITProof/B_dist.m <==
function dist = B_dist(a,b)
% compute bottleneck distance between a and b
% for example
% a = [.1 .5 .7]';
% b = [.13 .56 .78]';

% a and b must be of the same length
if length(a) ~= length(b)
    fprintf('two vectors must be of the same length')
    return;
else
    sparsity = length(a);
end

a = sort(a,'ascend');
b = sort(b,'ascend');

% make a and b column vectors
if size(a,1) == 1
    a = a';
end
if size(b,1) == 1
    b = b';
end

dist = zeros(sparsity,1);
for k = 0:sparsity-1
    ashift     = circshift(a,k);
    dist(k+1)  = max(min(abs(ashift-b),1-abs(ashift-b)));
end
dist = min(dist);
    


==> ESPRITProof/TestUpperBounds.m <==
%% Test various upper bounds in the proof of ESPRIT
clear all; close all;
display('===========================================')

M          = 100;
RL         = 1/M;   %Rayleigh length
sparsity   = 2; % total sparsity

SRF        = 1:5;        
LSRF       = length(SRF);
Sigma      = 10.^(-3 : 0.5 : -1);   %Noise/100;
Lsigma     = length(Sigma);
Times      = 100;

TestQ       = zeros(LSRF,Lsigma,4,Times);
SigmaMinF   = zeros(LSRF,1);

for itersrf = 1:LSRF
    srf    = SRF(itersrf);
    sep    = RL/srf;
    supp   = 0.2 :sep: 0.2+sep*(sparsity-1);
    x      = ones(sparsity,1);
    F      = exp(-1i*2*pi*(0:M-1)'*supp); % Fourier matrix
    y      = F*x;
    [~ , SinValueF0 , ~]   = svd(F(1:round(M/2),:));
    SinValueF0           = diag(SinValueF0);
    SigmaMinF(itersrf)  = SinValueF0(sparsity);
    % form Hankel matrix
    L       = round(M/2);
    H       = zeros(L,M-L+1);
    for k = 1 : L
        H(k,:) = (y(k:k+M-L)).';
    end
    H0  = H(1:end-1,:);
    H1  = H(2:end,:);
    [U0 SinValue0 V0]   = svd(H0);
    SinValue0           = diag(SinValue0);
    H0inv               = V0(:,1:sparsity)*diag(1./SinValue0(1:sparsity))*(U0(:,1:sparsity))';
    Psi                 = H1*H0inv;
    % add noise
    for itersigma = 1:Lsigma
        sigma    = Sigma(itersigma);
        for itertime = 1:Times
            z        = normrnd(0,sigma,M,1) + 1i*normrnd(0,sigma,M,1);
            z        = z*sigma*sqrt(2*M)/norm(z);
            y_noisy  = y + z;
            H_noisy = zeros(L,M-L+1);
            for k = 1 : L
                H_noisy(k,:) = (y_noisy(k:k+M-L)).';
            end
            H0_noisy = H_noisy(1:end-1,:);
            H1_noisy = H_noisy(2:end,:);
            [U0_noisy SinValue0_noisy V0_noisy] = svd(H0_noisy);
            SinValue0_noisy       = diag(SinValue0_noisy);
            H0inv_noisy           = V0_noisy(:,1:sparsity)*diag(1./SinValue0_noisy(1:sparsity))*(U0_noisy(:,1:sparsity))';
            % ESPRIT
            Psi_noisy       = H1_noisy*H0inv_noisy;
            eigPsi_noisy    = eig(Psi_noisy);
            supprec_esprit  = wrapTo2Pi(-angle(eigPsi_noisy(1:sparsity)))/(2*pi);
            distESPRIT      = B_dist(supp,supprec_esprit)*M;  
            TestQ(itersrf,itersigma,1,itertime) = distESPRIT;
            % spectral norm of Psi
            TestQ(itersrf,itersigma,2,itertime) = norm(Psi-Psi_noisy);
            %  H_1 (\hat H_0^\dagger - H_0^\dagger)
            TestQ(itersrf,itersigma,3,itertime) = norm(H1*(H0inv_noisy-H0inv));
            % ||H_1||  || (\hat H_0^\dagger - H_0^\dagger)||
            TestQ(itersrf,itersigma,4,itertime) = norm(H1)*norm(H0inv_noisy-H0inv);
        end
    end
end

TestQ_mean = squeeze(mean(TestQ,4));

%% plot results versus SRF
colors = {'r','b','k','g','m','c','y'};
for iterq = 1:4
    figure;
    lgdinfo = cell(Lsigma,1);
    for itersigma = Lsigma:-1:1 
        sigma = Sigma(itersigma);
        plot(log10(SRF),log10(TestQ_mean(:,itersigma,iterq)),'color',colors{itersigma},'LineWidth',2);hold on;
        slope = polyfit(log10(SRF'),log10(TestQ_mean(:,itersigma,iterq)),1);
        lgdinfo{itersigma} = ['\sigma = ' num2str(sigma) ' slope = ' num2str(slope(1))];
        xlabel('SRF')
        if iterq == 1
            title('Support bottleneck distance in ESPRIT versus SRF')
            ylabel('Support bottleneck distance in ESPRIT')
        elseif iterq == 2
            title('$\|\Psi-\hat\Psi\|$ versus SRF','Interpreter','latex')
            ylabel('$\|\Psi-\hat\Psi\|$','Interpreter','latex') 
        elseif iterq == 3
            title('$\|H_1(\hat H_0^\dagger-H_0^\dagger)\|$ versus SRF','Interpreter','latex')
            ylabel('$\|H_1(\hat H_0^\dagger-H_0^\dagger)\|$','Interpreter','latex')
        elseif iterq == 4
            title('$\|H_1\|\ \|\hat H_0^\dagger-H_0^\dagger\|$ versus SRF','Interpreter','latex')
            ylabel('$\|H_1\|\ \|\hat H_0^\dagger-H_0^\dagger\|$','Interpreter','latex')    
        end
    end
    legend(lgdinfo)
end


%% plot results versus \sigma_\min(H_0)
for iterq = 1:4
    figure;
    lgdinfo = cell(Lsigma,1);
    for itersigma = Lsigma:-1:1 
        sigma = Sigma(itersigma);
        plot(log10(SigmaMinF),log10(TestQ_mean(:,itersigma,iterq)),'color',colors{itersigma},'LineWidth',2);hold on;
        slope = polyfit(log10(SigmaMinF),log10(TestQ_mean(:,itersigma,iterq)),1);
        lgdinfo{itersigma} = ['\sigma = ' num2str(sigma) ' slope = ' num2str(slope(1))];
        xlabel('$\sigma_{\min}(\Phi_{M/2})$','Interpreter','latex')
        if iterq == 1
            title('Support bottleneck distance in ESPRIT versus $\sigma_{\min}(\Phi_{M/2})$','Interpreter','latex')
            ylabel('Support bottleneck distance in ESPRIT')
        elseif iterq == 2
            title('$\|\Psi-\hat\Psi\|$ versus $\sigma_{\min}(\Phi_{M/2})$','Interpreter','latex')
            ylabel('$\|\Psi-\hat\Psi\|$','Interpreter','latex') 
        elseif iterq == 3
            title('$\|H_1(\hat H_0^\dagger-H_0^\dagger)\|$ versus $\sigma_{\min}(\Phi_{M/2})$','Interpreter','latex')
            ylabel('$\|H_1(\hat H_0^\dagger-H_0^\dagger)\|$','Interpreter','latex')
        elseif iterq == 4
            title('$\|H_1\|\ \|\hat H_0^\dagger-H_0^\dagger\|$ versus $\sigma_{\min}(\Phi_{M/2})$','Interpreter','latex')
            ylabel('$\|H_1\|\ \|\hat H_0^\dagger-H_0^\dagger\|$','Interpreter','latex')    
        end
    end
    legend(lgdinfo)
end
    








